Health Risks Associated with 5G Exposure: A View from the Communications Engineering Perspective

The deployment of 5G wireless communication services requires the installation of 5G next-generation Node-B Base Stations (gNBs) over the territory and the wide adoption of 5G User Equipment (UE). In this context, the population is concerned about the potential health risks associated with the Radio Frequency (RF) emissions from 5G equipment, with several communities actively working toward stopping the 5G deployment. To face these concerns, in this work, we analyze the health risks associated with 5G exposure by adopting a new and comprehensive viewpoint, based on the communications engineering perspective. By exploiting our background, we analyze the alleged health effects of 5G exposure and critically review the latest works that are often referenced to support the health concerns from 5G. We then precisely examine the up-to-date metrics, regulations, and assessment of compliance procedures for 5G exposure, by evaluating the latest guidelines from IEEE, ICNIRP, ITU, IEC, and FCC, as well as the national regulations in more than 220 countries. We also thoroughly analyze the main health risks that are frequently associated with specific 5G features (e.g., MIMO, beamforming, cell densification, adoption of millimeter waves, and connection of millions of devices). Finally, we examine the risk mitigation techniques based on communications engineering that can be implemented to reduce the exposure from 5G gNB and UE. Overall, we argue that the widely perceived health risks that are attributed to 5G are not supported by scientific evidence from communications engineering. In addition, we explain how the solutions to minimize the health risks from 5G are already mature and ready to be implemented. Finally, future works, e.g., aimed at evaluating long-term impacts of 5G exposure, as well as innovative solutions to further reduce the RF emissions, are suggested.

==> 5G_Frequencies_EMF_limits/brussels_calculator.m <==
function [limit] = brussels_calculator(frequency)



if frequency < 2000
 limit=(377*frequency/40000)^(1/2);
else
 limit=4.3;
end



==> 5G_Frequencies_EMF_limits/build_EMF_limits_5G_deployment_matrix.sh <==
echo -n '' > EMF_limits_5G_deployment_country_group_list.txt
echo -n '' > EMF_limits_5G_deployment_country_group_id.txt

curr_file="EMF_limits_5G_deployment_table.csv";
num_rows=`wc -l $curr_file | cut -d " " -f1`;

#cat $curr_file | tr "," " " | awk -f build_EMF_limits_5G_deployment_matrix.awk > EMF_limits_5G_deployment_country_group_list.txt


#for (( q=1; q < 4; ++q));

for(( curr_row=3; curr_row <= $num_rows; curr_row++))
do
   curr_line=`head -n $curr_row $curr_file | tail -n 1`;

   #echo $curr_line | tr " " "_" | tr "," " "

   echo $curr_line | tr " " "_" | tr "," " " | awk -f build_EMF_limits_5G_deployment_matrix.awk >> EMF_limits_5G_deployment_country_group_list.txt

   echo $curr_line | tr " " "_" | tr "," " " | awk -f build_EMF_limits_5G_deployment_matrix_print_country_group_id.awk >> EMF_limits_5G_deployment_country_group_id.txt

done

cat EMF_limits_5G_deployment_country_group_id.txt | sort -k2,2 -n > EMF_limits_5G_deployment_country_group_id_sorted.txt


cat EMF_limits_5G_deployment_country_group_list.txt | awk -f build_EMF_limits_5G_deployment_matrix_step_2.awk  > EMF_limits_5G_deployment_group_summary.txt

cat EMF_limits_5G_deployment_group_summary.txt | cut -d " " -f 4 | awk ' BEGIN { curr_index=0; } { curr_index=curr_index+1; printf("%d ", $0); if (curr_index ==4) { curr_index=0; printf("\n"); } }' > EMF_limits_5G_deployment_group_summary_matrix.txt



echo -n '' > EMF_limits_5G_deployment_country_group_list_pop_weight.txt
echo -n '' > EMF_limits_5G_deployment_country_group_id_pop_weight.txt

curr_file="EMF_limits_5G_deployment_table_with_pop_weight.csv";
num_rows=`wc -l $curr_file | cut -d " " -f1`;

#cat $curr_file | tr "," " " | awk -f build_EMF_limits_5G_deployment_matrix.awk > EMF_limits_5G_deployment_country_group_list.txt


#for (( q=1; q < 4; ++q));

for(( curr_row=3; curr_row <= $num_rows; curr_row++))
do
   curr_line=`head -n $curr_row $curr_file | tail -n 1`;

   #echo $curr_line | tr " " "_" | tr "," " "

   echo $curr_line | tr " " "_" | tr ";" " " | tr "," "." | awk -f build_EMF_limits_5G_deployment_matrix_pop_weight.awk >> EMF_limits_5G_deployment_country_group_list_pop_weight.txt

   echo $curr_line | tr " " "_" | tr ";" " " | tr "," "." | awk -f build_EMF_limits_5G_deployment_matrix_print_country_group_id_pop_weight.awk >> EMF_limits_5G_deployment_country_group_id_pop_weight.txt

done

cat EMF_limits_5G_deployment_country_group_id_pop_weight.txt | sort -k2,2 -n > EMF_limits_5G_deployment_country_group_id_sorted_pop_weight.txt


cat EMF_limits_5G_deployment_country_group_list_pop_weight.txt | awk -f build_EMF_limits_5G_deployment_matrix_step_2_pop_weight.awk  > EMF_limits_5G_deployment_group_summary_pop_weight.txt

cat EMF_limits_5G_deployment_group_summary_pop_weight.txt | cut -d " " -f 4 | awk ' BEGIN { curr_index=0; } { curr_index=curr_index+1; printf("%d ", 100*$0); if (curr_index ==4) { curr_index=0; printf("\n"); } }' > EMF_limits_5G_deployment_group_summary_matrix_pop_weight.txt


==> 5G_Frequencies_EMF_limits/build_EMF_limits_5G_deployment_matrix_DEVICE.sh <==
echo -n '' > EMF_limits_5G_deployment_country_group_list_DEVICE.txt
echo -n '' > EMF_limits_5G_deployment_country_group_id_DEVICE.txt

curr_file="EMF_Limits_5G_deployment_table_device.csv";
num_rows=`wc -l $curr_file | cut -d " " -f1`;

#cat $curr_file | tr "," " " | awk -f build_EMF_limits_5G_deployment_matrix.awk > EMF_limits_5G_deployment_country_group_list.txt


#for (( q=1; q < 4; ++q));

for(( curr_row=3; curr_row <= $num_rows; curr_row++))
do
   curr_line=`head -n $curr_row $curr_file | tail -n 1`;

   #echo $curr_line | tr " " "_" | tr "," " "

   echo $curr_line | tr " " "_" | tr "," " " | awk -f build_EMF_limits_5G_deployment_matrix.awk >> EMF_limits_5G_deployment_country_group_list_DEVICE.txt

   echo $curr_line | tr " " "_" | tr "," " " | awk -f build_EMF_limits_5G_deployment_matrix_print_country_group_id.awk >> EMF_limits_5G_deployment_country_group_id_DEVICE.txt

done

cat EMF_limits_5G_deployment_country_group_id_DEVICE.txt | sort -k2,2 -n > EMF_limits_5G_deployment_country_group_id_sorted_DEVICE.txt


cat EMF_limits_5G_deployment_country_group_list_DEVICE.txt | awk -f build_EMF_limits_5G_deployment_matrix_step_2.awk  > EMF_limits_5G_deployment_group_summary_DEVICE.txt

cat EMF_limits_5G_deployment_group_summary_DEVICE.txt | cut -d " " -f 4 | awk ' BEGIN { curr_index=0; } { curr_index=curr_index+1; printf("%d ", $0); if (curr_index ==4) { curr_index=0; printf("\n"); } }' > EMF_limits_5G_deployment_group_summary_matrix_DEVICE.txt


echo -n '' > EMF_limits_5G_deployment_country_group_list_pop_weight_DEVICE.txt
echo -n '' > EMF_limits_5G_deployment_country_group_id_pop_weight_DEVICE.txt

curr_file="EMF_Limits_5G_deployment_table_device_pop_weight.csv";
num_rows=`wc -l $curr_file | cut -d " " -f1`;

#cat $curr_file | tr "," " " | awk -f build_EMF_limits_5G_deployment_matrix.awk > EMF_limits_5G_deployment_country_group_list.txt


#for (( q=1; q < 4; ++q));

for(( curr_row=3; curr_row <= $num_rows; curr_row++))
do
   curr_line=`head -n $curr_row $curr_file | tail -n 1`;

   #echo $curr_line | tr " " "_" | tr "," " "

   echo $curr_line | tr " " "_" | tr ";" " " | tr "," "." | awk -f build_EMF_limits_5G_deployment_matrix_pop_weight.awk >> EMF_limits_5G_deployment_country_group_list_pop_weight_DEVICE.txt

   echo $curr_line | tr " " "_" | tr ";" " " | tr "," "." | awk -f build_EMF_limits_5G_deployment_matrix_print_country_group_id_pop_weight.awk >> EMF_limits_5G_deployment_country_group_id_pop_weight_DEVICE.txt

done

cat EMF_limits_5G_deployment_country_group_id_pop_weight_DEVICE.txt | sort -k2,2 -n > EMF_limits_5G_deployment_country_group_id_sorted_pop_weight_DEVICE.txt


cat EMF_limits_5G_deployment_country_group_list_pop_weight_DEVICE.txt | awk -f build_EMF_limits_5G_deployment_matrix_step_2_pop_weight.awk  > EMF_limits_5G_deployment_group_summary_pop_weight_DEVICE.txt

cat EMF_limits_5G_deployment_group_summary_pop_weight_DEVICE.txt | cut -d " " -f 4 | awk ' BEGIN { curr_index=0; } { curr_index=curr_index+1; printf("%d ", 100*$0); if (curr_index ==4) { curr_index=0; printf("\n"); } }' > EMF_limits_5G_deployment_group_summary_matrix_pop_weight_DEVICE.txt


==> 5G_Frequencies_EMF_limits/canada_calculator.m <==
function [limit] = canada_calculator(frequency)



if frequency < 6000
 limit=sqrt(0.02619*(frequency)^(0.6834)*377);
else
    if frequency < 150000
        limit=sqrt(10*377);
    else
        limit=sqrt((6.67*10^-5)*frequency*377);
    end
end



==> 5G_Frequencies_EMF_limits/compute_colormap.m <==
clear all
close all
load EMF_limits_5G_deployment_group_summary_matrix_DEVICE.txt

max_value=87;

map=zeros(max_value,3);

%min_value = 1
%max_value = 0

for i=1:max_value
   map(i,1)=1;
   map(i,2)=(max_value-i)/max_value;
   map(i,3)=(max_value-i)/max_value;
end



figure
image(EMF_limits_5G_deployment_group_summary_matrix_DEVICE)
%cmap = jet(100);
colormap(gca, map);
colorbar;

cmap_scenario_DEVICE=zeros(size(EMF_limits_5G_deployment_group_summary_matrix_DEVICE,1)*size(EMF_limits_5G_deployment_group_summary_matrix_DEVICE,2),3);
index=1;
for i=1:size(EMF_limits_5G_deployment_group_summary_matrix_DEVICE,1)
   for j=1:size(EMF_limits_5G_deployment_group_summary_matrix_DEVICE,2)
        cmap_scenario_DEVICE(index,1)=1*255;
        cmap_scenario_DEVICE(index,2)=ceil(255*((max_value-EMF_limits_5G_deployment_group_summary_matrix_DEVICE(i,j))/max_value));
        cmap_scenario_DEVICE(index,3)=ceil(255*((max_value-EMF_limits_5G_deployment_group_summary_matrix_DEVICE(i,j))/max_value));
        index=index+1;
   end
end


load EMF_limits_5G_deployment_group_summary_matrix.txt
figure
image(EMF_limits_5G_deployment_group_summary_matrix)
%cmap = jet(100);
colormap(gca, map);
colorbar;

cmap_scenario=zeros(size(EMF_limits_5G_deployment_group_summary_matrix,1)*size(EMF_limits_5G_deployment_group_summary_matrix,2),3);
index=1;
for i=1:size(EMF_limits_5G_deployment_group_summary_matrix,1)
   for j=1:size(EMF_limits_5G_deployment_group_summary_matrix,2)
        cmap_scenario(index,1)=1*255;
        cmap_scenario(index,2)=ceil(255*((max_value-EMF_limits_5G_deployment_group_summary_matrix(i,j))/max_value));
        cmap_scenario(index,3)=ceil(255*((max_value-EMF_limits_5G_deployment_group_summary_matrix(i,j))/max_value));
        index=index+1;
   end
end



max_value=39;

load EMF_limits_5G_deployment_group_summary_matrix_pop_weight.txt
figure
image(EMF_limits_5G_deployment_group_summary_matrix_pop_weight)
%cmap = jet(100);
colormap(gca, map);
colorbar;

cmap_scenario_pop_weight=zeros(size(EMF_limits_5G_deployment_group_summary_matrix_pop_weight,1)*size(EMF_limits_5G_deployment_group_summary_matrix_pop_weight,2),3);
index=1;
for i=1:size(EMF_limits_5G_deployment_group_summary_matrix_pop_weight,1)
   for j=1:size(EMF_limits_5G_deployment_group_summary_matrix_pop_weight,2)
        cmap_scenario_pop_weight(index,1)=1*255;
        cmap_scenario_pop_weight(index,2)=ceil(255*((max_value-EMF_limits_5G_deployment_group_summary_matrix_pop_weight(i,j))/max_value));
        cmap_scenario_pop_weight(index,3)=ceil(255*((max_value-EMF_limits_5G_deployment_group_summary_matrix_pop_weight(i,j))/max_value));
        index=index+1;
   end
end

load EMF_limits_5G_deployment_group_summary_matrix_pop_weight_DEVICE.txt
figure
image(EMF_limits_5G_deployment_group_summary_matrix_pop_weight_DEVICE)
%cmap = jet(100);
colormap(gca, map);
colorbar;

cmap_scenario_pop_weight_DEVICE=zeros(size(EMF_limits_5G_deployment_group_summary_matrix_pop_weight_DEVICE,1)*size(EMF_limits_5G_deployment_group_summary_matrix_pop_weight_DEVICE,2),3);
index=1;
for i=1:size(EMF_limits_5G_deployment_group_summary_matrix_pop_weight_DEVICE,1)
   for j=1:size(EMF_limits_5G_deployment_group_summary_matrix_pop_weight_DEVICE,2)
        cmap_scenario_pop_weight_DEVICE(index,1)=1*255;
        cmap_scenario_pop_weight_DEVICE(index,2)=ceil(255*((max_value-EMF_limits_5G_deployment_group_summary_matrix_pop_weight_DEVICE(i,j))/max_value));
        cmap_scenario_pop_weight_DEVICE(index,3)=ceil(255*((max_value-EMF_limits_5G_deployment_group_summary_matrix_pop_weight_DEVICE(i,j))/max_value));
        index=index+1;
   end
end





==> 5G_Frequencies_EMF_limits/croatian_calculator.m <==
function [limit] = croatian_calculator(frequency)



if frequency < 2000
 limit=0.55*(frequency)^(1/2);
else
 limit=24.4;
end



==> 5G_Frequencies_EMF_limits/hline.m <==
function hhh=hline(y,in1,in2)
% function h=hline(y, linetype, label)
% 
% Draws a horizontal line on the current axes at the location specified by 'y'.  Optional arguments are
% 'linetype' (default is 'r:') and 'label', which applies a text label to the graph near the line.  The
% label appears in the same color as the line.
%
% The line is held on the current axes, and after plotting the line, the function returns the axes to
% its prior hold state.
%
% The HandleVisibility property of the line object is set to "off", so not only does it not appear on
% legends, but it is not findable by using findobj.  Specifying an output argument causes the function to
% return a handle to the line, so it can be manipulated or deleted.  Also, the HandleVisibility can be 
% overridden by setting the root's ShowHiddenHandles property to on.
%
% h = hline(42,'g','The Answer')
%
% returns a handle to a green horizontal line on the current axes at y=42, and creates a text object on
% the current axes, close to the line, which reads "The Answer".
%
% hline also supports vector inputs to draw multiple lines at once.  For example,
%
% hline([4 8 12],{'g','r','b'},{'l1','lab2','LABELC'})
%
% draws three lines with the appropriate labels and colors.
% 
% By Brandon Kuczenski for Kensington Labs.
% brandon_kuczenski@kensingtonlabs.com
% 8 November 2001

if length(y)>1  % vector input
    for I=1:length(y)
        switch nargin
        case 1
            linetype='r:';
            label='';
        case 2
            if ~iscell(in1)
                in1={in1};
            end
            if I>length(in1)
                linetype=in1{end};
            else
                linetype=in1{I};
            end
            label='';
        case 3
            if ~iscell(in1)
                in1={in1};
            end
            if ~iscell(in2)
                in2={in2};
            end
            if I>length(in1)
                linetype=in1{end};
            else
                linetype=in1{I};
            end
            if I>length(in2)
                label=in2{end};
            else
                label=in2{I};
            end
        end
        h(I)=hline(y(I),linetype,label);
    end
else
    switch nargin
    case 1
        linetype='r:';
        label='';
    case 2
        linetype=in1;
        label='';
    case 3
        linetype=in1;
        label=in2;
    end

    
    
    
    g=ishold(gca);
    hold on

    x=get(gca,'xlim');
    h=plot(x,[y y],linetype);
    if ~isempty(label)
        yy=get(gca,'ylim');
        yrange=yy(2)-yy(1);
        yunit=(y-yy(1))/yrange;
        if yunit<0.2
            text(x(1)+0.02*(x(2)-x(1)),y+0.02*yrange,label,'color',get(h,'color'))
        else
            text(x(1)+0.02*(x(2)-x(1)),y-0.02*yrange,label,'color',get(h,'color'))
        end
    end

    if g==0
    hold off
    end
    set(h,'tag','hline','handlevisibility','off') % this last part is so that it doesn't show up on legends
end % else

if nargout
    hhh=h;
end


==> 5G_Frequencies_EMF_limits/icnirp_calculator.m <==
function [limit] = icnirp_calculator(frequency)

if frequency < 400
    if frequency > 10
        limit = 28;
    end
else
    if frequency < 2000
        limit = 1.375 * frequency^(1/2);
    else
        limit = 61;
    end
end


==> 5G_Frequencies_EMF_limits/indian_calculator.m <==
function [limit] = indian_calculator(frequency)

if frequency < 400
    if frequency > 10
        ev=28;
    end
else
    if frequency < 2000
        ev = 1.375 * frequency^(1/2);
    else
        ev = 61;
    end
end

pd=ev^2/377;
pd_indian=pd/10;
limit = sqrt(pd_indian*377);


==> 5G_Frequencies_EMF_limits/japan_calculator.m <==
function [limit] = japan_calculator(frequency)



if frequency < 300
 limit=27.5;
else
    if frequency < 1500
        limit = 1.585 * frequency^(0.5);
    else   
        limit=61.4;
    end
end



==> 5G_Frequencies_EMF_limits/limit_comparison.m <==
clear all
close all

reference_frequency=26000;

str={'Algeria','Armenia','Azerbaijan','Belarus','Belgium','Bosnia and Herzegovina','Chile','China','Croatia','Georgia','Greece','India','Italy','Kuwait','Kyrgyzstan','Liechtensein','Lithuania','Luzemburg','Monaco','Montenegro','Poland','Serbia','Slovenia','Switzerland','Tajikistan','Ukraine','Uzbekistan','Russian Federation','Canada','Israel'};   

limit=[28,6,6,6,3,24.4,6,6,24.4,6,36,19.28,6,6,6,6,6,3,4,30,7,24.4,18,4,6,3,3,6,61,6.1];

[values index]=sort(limit,'descend');

labels_indexes=[1:1:size(limit,2)];

figure
barh(values);
hold on
yticks(labels_indexes);
yticklabels(str(index));
grid on
xlabel('EMF limit [V/m]');
vline(61,'k','ICNIRP 1998 - FCC 1997');
set(gca,'FontSize',16);

hold off
%set(gca,'yticklabel',str(index))
%set(gca,'XTickLabelRotation',45)

==> 5G_Frequencies_EMF_limits/process_raw_data.sh <==
cat raw_data.txt | sed "s/,,/\n/g" | cut -d";" -f2 | cut -d"," -f2,3 | sed "s/<br/;/g" | cut -d";" -f1 | tr ">" "," | cut -d "," -f 1,4 | sed "s/,/ ,/g" | grep -v "usehtml" | grep -v "action" | sort > raw_data_sorted.txt


cat raw_data_device.txt | sed "s/,,/\n/g" | cut -d";" -f2 | cut -d"," -f2,3 | sed "s/<br/;/g" | cut -d";" -f1 | tr ">" "," | cut -d "," -f 1,4 | sed "s/,/ ,/g" | grep -v "usehtml" | grep -v "action" | sort > raw_data_sorted_device.txt


==> 5G_Frequencies_EMF_limits/vline.m <==
function hhh=vline(x,in1,in2)
% function h=vline(x, linetype, label)
% 
% Draws a vertical line on the current axes at the location specified by 'x'.  Optional arguments are
% 'linetype' (default is 'r:') and 'label', which applies a text label to the graph near the line.  The
% label appears in the same color as the line.
%
% The line is held on the current axes, and after plotting the line, the function returns the axes to
% its prior hold state.
%
% The HandleVisibility property of the line object is set to "off", so not only does it not appear on
% legends, but it is not findable by using findobj.  Specifying an output argument causes the function to
% return a handle to the line, so it can be manipulated or deleted.  Also, the HandleVisibility can be 
% overridden by setting the root's ShowHiddenHandles property to on.
%
% h = vline(42,'g','The Answer')
%
% returns a handle to a green vertical line on the current axes at x=42, and creates a text object on
% the current axes, close to the line, which reads "The Answer".
%
% vline also supports vector inputs to draw multiple lines at once.  For example,
%
% vline([4 8 12],{'g','r','b'},{'l1','lab2','LABELC'})
%
% draws three lines with the appropriate labels and colors.
% 
% By Brandon Kuczenski for Kensington Labs.
% brandon_kuczenski@kensingtonlabs.com
% 8 November 2001

if length(x)>1  % vector input
    for I=1:length(x)
        switch nargin
        case 1
            linetype='r:';
            label='';
        case 2
            if ~iscell(in1)
                in1={in1};
            end
            if I>length(in1)
                linetype=in1{end};
            else
                linetype=in1{I};
            end
            label='';
        case 3
            if ~iscell(in1)
                in1={in1};
            end
            if ~iscell(in2)
                in2={in2};
            end
            if I>length(in1)
                linetype=in1{end};
            else
                linetype=in1{I};
            end
            if I>length(in2)
                label=in2{end};
            else
                label=in2{I};
            end
        end
        h(I)=vline(x(I),linetype,label);
    end
else
    switch nargin
    case 1
        linetype='r:';
        label='';
    case 2
        linetype=in1;
        label='';
    case 3
        linetype=in1;
        label=in2;
    end

    
    
    
    g=ishold(gca);
    hold on

    y=get(gca,'ylim');
    h=plot([x x],y,linetype);
    if length(label)
        xx=get(gca,'xlim');
        xrange=xx(2)-xx(1);
        xunit=(x-xx(1))/xrange;
        if xunit<0.8
            text(x+0.01*xrange,y(1)+0.1*(y(2)-y(1)),label,'color',get(h,'color'))
        else
            text(x-.05*xrange,y(1)+0.1*(y(2)-y(1)),label,'color',get(h,'color'))
        end
    end     

    if g==0
    hold off
    end
    set(h,'tag','vline','handlevisibility','off')
end % else

if nargout
    hhh=h;
end


==> Figures/hline.m <==
function hhh=hline(y,in1,in2)
% function h=hline(y, linetype, label)
% 
% Draws a horizontal line on the current axes at the location specified by 'y'.  Optional arguments are
% 'linetype' (default is 'r:') and 'label', which applies a text label to the graph near the line.  The
% label appears in the same color as the line.
%
% The line is held on the current axes, and after plotting the line, the function returns the axes to
% its prior hold state.
%
% The HandleVisibility property of the line object is set to "off", so not only does it not appear on
% legends, but it is not findable by using findobj.  Specifying an output argument causes the function to
% return a handle to the line, so it can be manipulated or deleted.  Also, the HandleVisibility can be 
% overridden by setting the root's ShowHiddenHandles property to on.
%
% h = hline(42,'g','The Answer')
%
% returns a handle to a green horizontal line on the current axes at y=42, and creates a text object on
% the current axes, close to the line, which reads "The Answer".
%
% hline also supports vector inputs to draw multiple lines at once.  For example,
%
% hline([4 8 12],{'g','r','b'},{'l1','lab2','LABELC'})
%
% draws three lines with the appropriate labels and colors.
% 
% By Brandon Kuczenski for Kensington Labs.
% brandon_kuczenski@kensingtonlabs.com
% 8 November 2001

if length(y)>1  % vector input
    for I=1:length(y)
        switch nargin
        case 1
            linetype='r:';
            label='';
        case 2
            if ~iscell(in1)
                in1={in1};
            end
            if I>length(in1)
                linetype=in1{end};
            else
                linetype=in1{I};
            end
            label='';
        case 3
            if ~iscell(in1)
                in1={in1};
            end
            if ~iscell(in2)
                in2={in2};
            end
            if I>length(in1)
                linetype=in1{end};
            else
                linetype=in1{I};
            end
            if I>length(in2)
                label=in2{end};
            else
                label=in2{I};
            end
        end
        h(I)=hline(y(I),linetype,label);
    end
else
    switch nargin
    case 1
        linetype='r:';
        label='';
    case 2
        linetype=in1;
        label='';
    case 3
        linetype=in1;
        label=in2;
    end

    
    
    
    g=ishold(gca);
    hold on

    x=get(gca,'xlim');
    h=plot(x,[y y],linetype);
    if ~isempty(label)
        yy=get(gca,'ylim');
        yrange=yy(2)-yy(1);
        yunit=(y-yy(1))/yrange;
        if yunit<0.2
            text(x(1)+0.02*(x(2)-x(1)),y+0.02*yrange,label,'color',get(h,'color'))
        else
            text(x(1)+0.02*(x(2)-x(1)),y-0.02*yrange,label,'color',get(h,'color'))
        end
    end

    if g==0
    hold off
    end
    set(h,'tag','hline','handlevisibility','off') % this last part is so that it doesn't show up on legends
end % else

if nargout
    hhh=h;
end


==> Figures/plot_emf_vs_distance.m <==
clear all
close all
clc

min_distance=2;
max_distance=100;
num_points=100;

distance=linspace(min_distance,max_distance,num_points);





Tx_gain_db = 15; %%15 db
Tx_power_max_bs = 200; % W
alpha_stat = [0.25 1.0];
alpha_24 = [0.17 1.0];
Tx_power_effective=zeros(size(alpha_stat,2),1);
Tx_power_effective_dbm=zeros(size(alpha_stat,2),1);
Bw_h = 65; %horizontal BW
Bw_v = 10; %vertical BW
%F = cosd(Bw_v)^2; %*sind(Bw_h)^2
F=1;
Tx_gain = 10^(Tx_gain_db/10);
Tx_loss_db = 2.32;
EIRP_db=zeros(size(alpha_stat,2),1);
EIRP=zeros(size(alpha_stat,2),1);
for i=1:size(alpha_stat,2)
    Tx_power_effective(i) = Tx_power_max_bs*alpha_stat(i)*alpha_24(i);
    Tx_power_effective_dbm(i) = 10*log10(Tx_power_effective(i));
    EIRP_db(i) = Tx_power_effective_dbm(i)+Tx_gain_db-Tx_loss_db;
    EIRP(i) = 10.^(EIRP_db(i)/10);
end




max_power=200;

%F = 0.9698;
Z_0 = 377;


%EIRP=0.75*max_power*1.4*245;

EIRP_TOTAL=316.228; %%%55 dBm
EIRP_TOTAL_MAX=39811;    %%%76
EIRP_PEAK_BEAM=39.811; %%% 46 dBm


E_TOTAL_MAX=zeros(size(distance,2),1);
E_TOTAL=zeros(size(distance,2),1);
E_PEAK_BEAM=zeros(size(distance,2),1);
%E_50=zeros(size(distance,2),1);

E_TOTAL_1=zeros(size(distance,2),1);
%E_TOTAL_0_5=zeros(size(distance,2),1);
E_TOTAL_0_25=zeros(size(distance,2),1);


for i=1:size(distance,2)
    E_TOTAL(i)=sqrt((F*EIRP_TOTAL/(4*pi*distance(i)^2))*Z_0);
    E_TOTAL_MAX(i)=sqrt((F*EIRP_TOTAL_MAX/(4*pi*distance(i)^2))*Z_0);
    E_PEAK_BEAM(i)=sqrt((F*EIRP_PEAK_BEAM/(4*pi*distance(i)^2))*Z_0);
    
    E_TOTAL_1(i)=sqrt((F*EIRP(2)/(4*pi*distance(i)^2))*Z_0);
    %E_TOTAL_0_5(i)=sqrt((F*EIRP(2)/(4*pi*distance(i)^2))*Z_0);
    E_TOTAL_0_25(i)=sqrt((F*EIRP(1)/(4*pi*distance(i)^2))*Z_0);
    %E_50(i)=sqrt((F*EIRP_50/(4*pi*distance(i)^2))*Z_0);
end


figure
hold on
%plot(distance,E_TOTAL_MAX,'g-.','LineWidth',2);
%plot(distance,E_TOTAL,'b','LineWidth',2);
%plot(distance,E_PEAK_BEAM,'r--','LineWidth',2);

plot(distance,E_TOTAL_1,'b','LineWidth',2);
%plot(distance,E_TOTAL_0_5,'b','LineWidth',2);
plot(distance,E_TOTAL_0_25,'r--','LineWidth',2);
%plot(distance,E_50,'r-.','LineWidth',2)
grid on
legend('\alpha_{24}=1, \alpha_{STAT}=1','\alpha_{24}=0.17, \alpha_{STAT}=0.25'); 
xlabel('Distance from Macro 5G Node-B [m]','FontSize',16);
ylabel('ElectroMagnetic Field [V/m]','FontSize',16);
%set(gca, 'YScale', 'log')
xlim([min_distance max_distance]);
ylim([0 85]);
vline(10,'k','Exclusion Zone Limit');
hline(40,'k','Maximum 24h EMF (Ramazzini Institute Study)');
hline(48,'k','Minimum 24h EMF (NTP Study - GSM)');
%hline(61,'k','ICNIRP Limit (General Public)');
set(gca,'FontSize',16);
hold off

==> Figures/vline.m <==
function hhh=vline(x,in1,in2)
% function h=vline(x, linetype, label)
% 
% Draws a vertical line on the current axes at the location specified by 'x'.  Optional arguments are
% 'linetype' (default is 'r:') and 'label', which applies a text label to the graph near the line.  The
% label appears in the same color as the line.
%
% The line is held on the current axes, and after plotting the line, the function returns the axes to
% its prior hold state.
%
% The HandleVisibility property of the line object is set to "off", so not only does it not appear on
% legends, but it is not findable by using findobj.  Specifying an output argument causes the function to
% return a handle to the line, so it can be manipulated or deleted.  Also, the HandleVisibility can be 
% overridden by setting the root's ShowHiddenHandles property to on.
%
% h = vline(42,'g','The Answer')
%
% returns a handle to a green vertical line on the current axes at x=42, and creates a text object on
% the current axes, close to the line, which reads "The Answer".
%
% vline also supports vector inputs to draw multiple lines at once.  For example,
%
% vline([4 8 12],{'g','r','b'},{'l1','lab2','LABELC'})
%
% draws three lines with the appropriate labels and colors.
% 
% By Brandon Kuczenski for Kensington Labs.
% brandon_kuczenski@kensingtonlabs.com
% 8 November 2001

if length(x)>1  % vector input
    for I=1:length(x)
        switch nargin
        case 1
            linetype='r:';
            label='';
        case 2
            if ~iscell(in1)
                in1={in1};
            end
            if I>length(in1)
                linetype=in1{end};
            else
                linetype=in1{I};
            end
            label='';
        case 3
            if ~iscell(in1)
                in1={in1};
            end
            if ~iscell(in2)
                in2={in2};
            end
            if I>length(in1)
                linetype=in1{end};
            else
                linetype=in1{I};
            end
            if I>length(in2)
                label=in2{end};
            else
                label=in2{I};
            end
        end
        h(I)=vline(x(I),linetype,label);
    end
else
    switch nargin
    case 1
        linetype='r:';
        label='';
    case 2
        linetype=in1;
        label='';
    case 3
        linetype=in1;
        label=in2;
    end

    
    
    
    g=ishold(gca);
    hold on

    y=get(gca,'ylim');
    h=plot([x x],y,linetype);
    if length(label)
        xx=get(gca,'xlim');
        xrange=xx(2)-xx(1);
        xunit=(x-xx(1))/xrange;
        if xunit<0.8
            text(x+0.01*xrange,y(1)+0.1*(y(2)-y(1)),label,'color',get(h,'color'))
        else
            text(x-.05*xrange,y(1)+0.1*(y(2)-y(1)),label,'color',get(h,'color'))
        end
    end     

    if g==0
    hold off
    end
    set(h,'tag','vline','handlevisibility','off')
end % else

if nargout
    hhh=h;
end

